A reduced planar body with area greater than $\pi\Delta^2/4$

We construct a reduced planar convex body $R$ with thickness $\Delta(R)=1$ and \[\operatorname{area}(R)=0.786215\ldots>0.785398\ldots=\frac{\pi}{4}.\] Thus $R$ is a counterexample to Lassak's conjectured upper bound $\operatorname{area}\le(\pi/4)\Delta^2$ for planar reduced bodies. The construction is given by an explicit support function, and the proofs use only elementary support-function, width, area, and contact-point computations.

==> certificate_check.py <==
#!/usr/bin/env python3
"""
Self-contained exact certificate for the inequalities in
"A reduced planar body with area greater than pi*Delta^2/4".

Verifies, using only exact rational arithmetic (no floating point):
    (1)  0 < r(theta) < 1/2   for all theta in [0, 2m]   [Lemma 1]
    (2)  area(R) > pi/4                                  [Section 4]

In addition, it certifies the *displayed* enclosures of Appendix A exactly:
    sin(15/16) in [0.8060811, 0.8060812],  cos(15/16) in [0.5918050, 0.5918051]
    r(theta)   in [0.17869, 0.48110],      area(R)    in [0.78621, 0.78622]
    pi/4 < 0.78540.

The only transcendental inputs are sin(15/16), cos(15/16), and pi; each is
trapped between explicit rationals by an alternating Maclaurin/arctan series,
after which everything is a rational function of S=sin(15/16), C=cos(15/16).

Run:  python3 certificate_check.py    (Python 3, standard library only)
"""
import math
from fractions import Fraction as F
from math import factorial

# ---- rational interval arithmetic (endpoints are exact Fractions) ----
class Iv:
    __slots__ = ("lo", "hi")
    def __init__(self, lo, hi=None):
        self.lo = F(lo); self.hi = F(lo if hi is None else hi)
        assert self.lo <= self.hi
    def __add__(a, b): b = iv(b); return Iv(a.lo + b.lo, a.hi + b.hi)
    __radd__ = lambda a, b: iv(b) + a
    def __sub__(a, b): b = iv(b); return Iv(a.lo - b.hi, a.hi - b.lo)
    __rsub__ = lambda a, b: iv(b) - a
    def __mul__(a, b):
        b = iv(b); p = (a.lo*b.lo, a.lo*b.hi, a.hi*b.lo, a.hi*b.hi)
        return Iv(min(p), max(p))
    __rmul__ = lambda a, b: iv(b) * a
    def inv(a):
        assert a.lo > 0, "division requires a positive interval"
        return Iv(F(1)/a.hi, F(1)/a.lo)
    def __truediv__(a, b): return a * iv(b).inv()
    def __pow__(a, n):
        r = Iv(1)
        for _ in range(n): r = r * a
        return r
    def __repr__(s): return f"[{float(s.lo):.10f}, {float(s.hi):.10f}]"
def iv(x): return x if isinstance(x, Iv) else Iv(F(x), F(x))

# ---- alternating-series brackets (consecutive partial sums straddle limit) ----
def bracket(terms):
    """terms: list of signed rational terms of an alternating, strictly
    decreasing series. Returns (lower, upper) enclosing the sum."""
    part = []
    s = F(0)
    for t in terms:
        s += t; part.append(s)
    lower = max(part[n] for n in range(len(part)) if n % 2 == 1)  # ends on - term
    upper = min(part[n] for n in range(len(part)) if n % 2 == 0)  # ends on + term
    return lower, upper

def round_out(interval, den):
    """Widen 'interval' to the nearest enclosing endpoints with denominator
    'den' (lower endpoint rounded down, upper endpoint rounded up). The result
    still rigorously encloses the true value."""
    lo = F(math.floor(interval.lo * den), den)
    hi = F(math.ceil(interval.hi * den), den)
    return Iv(lo, hi)

x = F(15, 16)
N = 6  # number of series terms beyond the first; omitted terms < 1e-11
# Tight Maclaurin enclosures, then outward-rounded to denominator 10^7 so that
# the brackets reproduce the displayed values of Appendix A exactly.
S = round_out(Iv(*bracket([(-1)**n * x**(2*n+1) / factorial(2*n+1) for n in range(N+1)])), 10**7)
C = round_out(Iv(*bracket([(-1)**n * x**(2*n)   / factorial(2*n)   for n in range(N+1)])), 10**7)

# ---- pi/4 via Machin, as in Appendix A ----
# pi/4 = 4*arctan(1/5) - arctan(1/239), bounded above using the alternating
# arctangent series with an UPPER bound for arctan(1/5) through the +x^9/9 term
# and a LOWER bound for arctan(1/239) through the -x^3/3 term.
def atan_terms(y, n):  # signed terms y/1, -y^3/3, ..., up to y^(2n+1)/(2n+1)
    return [(-1)**j * y**(2*j+1) / (2*j+1) for j in range(n+1)]
atan15_upper  = bracket(atan_terms(F(1,5),   4))[1]   # upper bound, through +x^9/9
atan239_lower = bracket(atan_terms(F(1,239), 1))[0]   # lower bound, through -x^3/3
pi4_upper = 4*atan15_upper - atan239_lower      # exact rational upper bound for pi/4

# ---- derived constants as rational functions of S, C ----
m, eps = F(15,16), F(13,20)
M = iv(m)
k  = (C*C) / (2*(S*S))
q  = (2*S) / (M + S*C)
al = k + eps
be = eps * q
rmin = al - be                 # min of r(theta) (at theta=m)
rmax = al - be*C               # max of r(theta) (at theta=0, 2m)

# multiple-angle reductions, all rational in S, C, as in Appendix A:
#   sin 2m = 2 S C,   cos 2m = 1 - 2 S^2,
#   sin 3m = S (3 - 4 S^2),   sin 4m = 4 S C (1 - 2 S^2)
s2 = 2*S*C
c2 = 1 - 2*(S*S)
s3 = S*(3 - 4*(S*S))
s4 = 4*S*C*(1 - 2*(S*S))
area = (2*al*al*M - al*al*s2 + 2*al*be*M*C - F(7,2)*al*be*S + F(1,2)*al*be*s3
        - F(1,2)*be*be*M*c2 + F(1,4)*be*be*M + F(1,4)*be*be*s2 - F(1,16)*be*be*s4
        + M/2 + F(1,4)*s2)

# ---- report ----
print("sin(15/16) in", S)
print("cos(15/16) in", C)
print("r_min      in", rmin)
print("r_max      in", rmax)
print("area(R)    in", area)
print(f"pi/4       <  {float(pi4_upper):.10f}   (Machin: arctan(1/5) thru +x^9/9, arctan(1/239) thru -x^3/3)")
print()

# ---- assert the bare inequalities (Lemma 1 and Section 4) ----
assert rmin.lo > 0,            "FAIL: r_min > 0"
assert rmax.hi < F(1,2),       "FAIL: r_max < 1/2"
assert area.lo > pi4_upper,    "FAIL: area > pi/4 (Machin bound)"

# ---- assert the DISPLAYED enclosures of Appendix A, exactly ----
# S, C brackets (denominator 10^7):
assert S.lo == F(8060811, 10**7) and S.hi == F(8060812, 10**7), "FAIL: S bracket"
assert C.lo == F(5918050, 10**7) and C.hi == F(5918051, 10**7), "FAIL: C bracket"
# r(theta) in [0.17869, 0.48110]:
assert rmin.lo >= F(17869, 10**5),  "FAIL: r >= 0.17869"
assert rmax.hi <= F(48110, 10**5),  "FAIL: r <= 0.48110"
# 1/2 - r >= 0.0189:
assert F(1,2) - rmax.hi >= F(189, 10**4), "FAIL: 1/2 - r >= 0.0189"
# area(R) in [0.78621, 0.78622]:
assert area.lo >= F(78621, 10**5), "FAIL: area >= 0.78621"
assert area.hi <= F(78622, 10**5), "FAIL: area <= 0.78622"
# pi/4 < 0.78540:
assert pi4_upper < F(78540, 10**5), "FAIL: pi/4 < 0.78540"
# the final certified chain area >= 0.78621 > 0.78540 > pi/4:
assert area.lo >= F(78621, 10**5) > F(78540, 10**5) > pi4_upper, "FAIL: final chain"

print("CERTIFIED:")
print(f"  sin(15/16) in [0.8060811, 0.8060812],  cos(15/16) in [0.5918050, 0.5918051]")
print(f"  0 < {float(rmin.lo):.6f} <= r(theta) <= {float(rmax.hi):.6f} < 1/2   (1/2 - r_max >= {float(F(1,2)-rmax.hi):.4f})")
print(f"  r(theta) in [0.17869, 0.48110]   (displayed enclosure verified)")
print(f"  area(R)  in [0.78621, 0.78622]   (displayed enclosure verified)")
print(f"  area(R) >= {float(area.lo):.6f} >= 0.78621 > 0.78540 > {float(pi4_upper):.6f} >= pi/4")
print("All inequalities and displayed enclosures verified with exact rational arithmetic.")

